Counting Polyominoes in a Rectangle b x h

In this paper, we provide methods to automatically obtain automata that generate polyominoes inscribed in a rectangle of fixed width and increasing height. We use them to obtain the generating function of those sequences for small widths.

==> anc/README.txt <==
The G_b files contain the generating function for the number of polyominoes inscribed in a rectangle with width b times h. 

The G'_b files contain the generating function for the number of polyominoes inscribed in a rectangle with width b times h of area n.

The T_b files contain the first terms of the expansion of G_b. The coefficient in front of x^h is the number of polyominoes inscribed in a rectangle b times h.

The T'_b files contain the first terms of the expansion of G'_b. The coefficient in front of q^n*x^h is the number of polyominoes inscribed in a rectangle b times h of area n.

The file "Number of states in Ab" contains the number of states in A_b for b = 0, 1, ..., 18.
